Whitehead doubles and the failure of the AJ conjecture

For marked Whitehead doubles of torus knots with coprime parameters $2\le r<s$, the AJ conjecture fails for both clasp signs, both companion chiralities, and every integer twist. The zero-framed signed unreduced colored Jones sequence has a nonzero rationally saturated annihilator. Every nonzero primitive representative specializes nontrivially at $t=-1$ with the meridian variable $M$ independent. With $L$ the longitude variable, the specialization contains the irreducible quadratic $E=L^2-(M^4-4M^2+1)L+M^4$ for the negative clasp and $M^4E(M^{-1},L)$ for the positive clasp. The corresponding quadratic is coprime to the full classical $A$-polynomial, including $L-1$, over $\mathbb{Q}(M)[L^{\pm1}]$, so the discrepancy persists when each irreducible factor is counted once. The curve $E=0$ comes from the marked Whitehead link exterior with its axis cusp complete. For the displayed monic polynomial, $\pi m(E)$ is the unsigned volume of that two-cusped exterior. We use the actual Jones sequence to select a right divisor of the satellite transfer operator. Rational factor tests show that the quadratic survives in this divisor, and the two marked companion fillings exclude it as a component of the satellite boundary curve.

==> anc/README.txt <==
Appendix D arithmetic checks for Whitehead doubles and the failure
of the AJ conjecture.

Keep the eight Python files together and run:

    python3 reproduce.py --out replay

Use a fresh output directory. The runner saves one text log per check.
Tested with Python 3.13.9 and SymPy 1.14.0. Individual checks can also
be run by passing the corresponding script to Python. The manuscript
supplies the recurrence, topological, and analytic arguments.


==> anc/bounded_forcing_check.py <==
from functools import cache
from math import prod
import json
P=1000003; q=4; N=27; x=pow(q,N,P)
def power(n): return pow(q,n,P)
def inv(a): return pow(a%P,-1,P)
@cache
def fact(j): return prod(1-power(s) for s in range(1,j+1))%P
@cache
def companion(n):
    A=sum(power(6*l*l+l)-power(6*l*l+5*l+1) for l in range(-n,n+1))%P
    return power(-6*n*(n+1))*A*inv(1-q)%P
@cache
def D(j):
    if j<0:return 0
    return power(j)*(1-q)*fact(j)*sum((-1)**n*power(n*(n+1)//2)*companion(n)*inv(fact(j-n)*fact(j+n+1)) for n in range(j+1))%P
@cache
def V(a,j):
    if a==0:return D(j)
    J=power(j)
    return ((inv(q*J)+J)*V(a-1,j)-(1-J)*inv(J)*V(a-1,j-1))%P
@cache
def S(a,j):
    if a==0:return 2*D(j)%P
    # S_a(V)=sum of coefficients obtained by the Chebyshev recursion
    coeff=[[2],[0,1]]
    for k in range(2,a+1):
        row=[0]+coeff[-1]
        for i,c in enumerate(coeff[-2]):row[i]=(row[i]-inv(q)*c)%P
        coeff.append(row)
    return sum(c*V(i,j) for i,c in enumerate(coeff[a]))%P
def defect(j):
    J=power(j)
    return (S(5,j)+(1-q*J)*S(6,j)-q*J*S(7,j))%P
def C(j):return prod((1-power(s)*x)*(1-power(s)*inv(x)) for s in range(1,j+1))%P
def weight(j):return inv(prod(1-x*power(j-r) for r in range(15)))
e=[defect(j) for j in range(6)]
b=sum(C(j)*weight(j)*e[j] for j in range(6))%P
assert b==31260
print(json.dumps({"prime":P,"q":q,"N":N,"x":x,"defects":e,"b":b,"denominators_checked_by_inversion":True},indent=2))


==> anc/check_symbol.py <==
"""Exact checks of the Whitehead symbol and its reduction at M=2."""

import sympy as sp


x, L, z = sp.symbols("x L z")
denominator = L + x
J = (x * L + 1) / denominator
k = x + 1 / x
symbol_z = 1 + k - k * J + J**2
e = 1 + J - k
E = L**2 - (x**2 - 4 * x + 1) * L + x**2

assert sp.cancel(symbol_z + 2 - (x + 1)**2 * E / (x * denominator**2)) == 0
assert sp.cancel(symbol_z - 2 - (J - 1) * e) == 0

S = [2, z]
V = [1, z]
for n in range(2, 8):
    S.append(sp.expand(z * S[n - 1] - S[n - 2]))
    V.append(sp.expand(z * V[n - 1] - V[n - 2]))
assert sp.expand(S[7] - S[5] - (z**2 - 4) * V[5]) == 0
assert sp.expand(S[6] + S[7] - (z + 2) * (V[6] - V[5])) == 0

c = x * denominator**2
Z = sp.cancel(c * symbol_z)
previous = sp.Integer(1)
current = sp.cancel(c * (symbol_z - 1 + e))
for n in range(2, 7):
    previous, current = current, sp.expand(Z * current - c**2 * previous)

B = sp.Poly(current, L, x, domain=sp.ZZ)
as_longitude = sp.Poly(B.as_expr(), L)
assert as_longitude.degree() == 12
assert as_longitude.LC() == as_longitude.TC() == x**12

reduction = sp.Poly(B.as_expr().subs(x, 4), L, modulus=7).monic()
expected = L**12 + 3 * L**8 + 2 * L**7 + 3 * L**6 - L**5 + 3 * L**3 + L**2 - L + 1
assert reduction.as_expr() == expected

longitude = sp.Poly(L, L, modulus=7)
frobenius = longitude
for n in range(1, 13):
    frobenius = (frobenius**7).rem(reduction)
    if n in (4, 6):
        assert reduction.gcd(frobenius - longitude).is_one
assert frobenius == longitude
print("Whitehead symbol, degree, endpoints, and Frobenius checks passed.")


==> anc/family_jet.py <==
"""Exact rational symbolic first-jet calculation for the all-m physical row; parity sign tracked explicitly.
No transfer annihilation or minimality assertion is made by this checker.
"""
import sympy as s
m=s.symbols('m',positive=True,integer=True)
epsilon=s.symbols('epsilon',nonzero=True)
r=s.cancel
J=-(2*m-1)/(2*m+1)
k=-2-1/(m*(2*m+1))
d2=r(k*k-4)
A=r(1+J*J-k*J)
zj=r(2*J-k)
# d=x-x^-1; all logarithmic derivatives stored as numerator over d.
ju=A; jx=r(J*J-1)
zu=r(zj*ju); zx=r(d2*(1-J)+zj*jx)
# epsilon=(-1)^m follows from the exact Chebyshev values at -2.
pzj=-epsilon*(2*m+1)
pzz=epsilon*r((-(m-1)**2*((m-1)**2-1)+(1-J)*m*m*(m*m-1)+J*(m+1)**2*((m+1)**2-1))/6)
gu=r(pzz*zu/2+pzj*ju); gx=r(pzz*zx/2+pzj*jx)
H1=r(-(1-J)*A*(pzj+pzz*zj/2)-epsilon*(1+J))
rho=r((J*J-1)/(2*A))
product=r(zu*gu/d2)
normal=r(H1/product-2*rho)
sE=r(-zx/zu); sB=r(-gx/gu)
index_E=r(-(normal-sE)/(sB-sE)); index_B=r(-(normal-sB)/(sE-sB))
assert index_E==index_B==-s.Rational(1,2)
assert r(normal-(sE+sB)/2)==0
print("Uniform E/B allocation indices:", index_E, index_B)


==> anc/family_words.py <==
#!/usr/bin/env python3
"""Exact checks of the new classical theorem, not a topology verifier.

Run from any cwd with Python and SymPy 1.14.0.
The generic matrix/word identities and all-m recurrence are symbolic.
Finite rows are illustrative instances, not induction replacements.
"""
import sympy as s

checks = {}


def zero(name, expr):
    ans = s.cancel(expr)
    assert ans == 0, (name, ans)
    checks[name] = "exact zero"


def matrix_zero(name, matrix):
    for i in range(matrix.rows):
        for j in range(matrix.cols):
            zero(f"{name}[{i},{j}]", matrix[i, j])


def invert(word):
    return word.swapcase()[::-1]


def reduce_word(word):
    out = []
    for letter in word:
        if out and letter == out[-1].swapcase():
            out.pop()
        else:
            out.append(letter)
    return "".join(out)


def substitute(word, mapping):
    return reduce_word("".join(mapping[c] if c in mapping else invert(mapping[c.swapcase()]) for c in word))


def word_equal(name, a, b):
    assert reduce_word(a + invert(b)) == "", (name, a, b)
    checks[name] = "free reduction to identity"


# P=Y^-1 X^-1 Y, Q=X^-1, with source lower-case x,y and capitals inverse.
mapping = {"p": "YXy", "q": "X", "y": "y"}
word_equal("axis longitude", substitute("pQPq", mapping), "YXyxYxyX")
word_equal("outer longitude", substitute("PqyQYq", mapping), "YxyXyxYX")
for name, word in [("axis", "YXyxYxyX"), ("outer", "YxyXyxYX")]:
    for generator in ("x", "y"):
        assert word.count(generator) - word.count(generator.upper()) == 0
    checks[f"{name} longitude sign character"] = "both exponent sums zero"

M, z, L, x, k, j, ee = s.symbols("M z L x k j ee", nonzero=True)
P = s.Matrix([[M, 1], [0, 1/M]])
Q = s.Matrix([[M, 0], [z, 1/M]])
W = P * Q.inv() * P.inv() * Q
chi = 2 + z*z + (M - 1/M)**2*z
zero("det W", W.det() - 1)
zero("trace W", s.trace(W) - chi)
matrix_zero("Cayley Hamilton", W*W - chi*W + s.eye(2))
c = s.cancel((W*P - Q*W)[0, 1])
V = W - c*s.eye(2)
matrix_zero("projective conjugator", V*P - Q*V)
longitude = P.inv()*Q*V*Q.inv()*V.inv()*Q
vector = s.Matrix([M - 1/M, z])
ell = (M - 1/M - z*M)/(M - 1/M + z/M)
matrix_zero("positive reflected meridian", Q*vector - M*vector)
matrix_zero("preferred longitude", longitude*vector - ell*vector)


def rmat(A):
    return (M - 1/M)*A[0, 1] + A[1, 1]


zero("r0", rmat(s.eye(2))-1)
zero("r1", rmat(W) - (1+(M-1/M)**2+z))
zero("r minus 1", rmat(W.inv()) - (chi-rmat(W)))
J = (x*L+1)/(L+x)
K = x+1/x
Z = 1+K-K*J+J*J
e = 1+J-K
E = L*L-(x*x-4*x+1)*L+x*x
zero("zeta inversion", (1-J) - (x-1)*(1-L)/(L+x))
zero("trace in x chart", chi.subs({M:s.sqrt(x),z:1-J}) - Z)
zero("r minus 1 in chart", rmat(W.inv()).subs({M:s.sqrt(x),z:1-J})-(Z-1+e))
zero("full E identity", Z+2-(x+1)**2*E/(x*(L+x)**2))
zero("Z minus 2 identity", Z-2-(J-1)*e)

n = s.symbols("n", integer=True)
f = lambda a: (-1)**a*(2*a+1-a*ee)
zero("all integer m recurrence at -2", f(n+1)+2*f(n)+f(n-1))
zero("initial m0", f(0)-1)
zero("initial m1", f(1)-(-3+ee))
m = s.symbols("m", positive=True, integer=True)
linear = ((m+1)*x+m)*L + m*x**3+m*x*x+x*x
zero("explicit restricted numerator", 2*m+1-m*e-linear/(x*(L+x)))
assert s.degree(linear,L)==1
checks["restriction nonvanishing degree"] = "degree one in L; E irreducible degree two"
Em = E.subs(x,M*M)
quartic = M**4-6*M*M+1
zero("discriminant", s.discriminant(Em,L)-(M*M-1)**2*quartic)
assert s.gcd(quartic,s.diff(quartic,M)) == 1
checks["quartic squarefree"] = "polynomial gcd 1"
zero("E at L1", Em.subs(L,1)-4*M*M)

# Generic irreducible central-sign construction: a^r=b^s=epsilon and a,b!=+-1.
a,b = s.symbols("a b", nonzero=True)
H = s.Matrix([[1,1],[1,2]])
A = s.diag(a,1/a)
B = H*s.diag(b,1/b)*H.inv()
zero("H determinant",H.det()-1)
zero("B upper off diagonal",B[0,1]-(1/b-b))
zero("B lower off diagonal",B[1,0]-2*(b-1/b))
assert s.factor((A*B-B*A)[0,1]) != 0
checks["central sign construction"] = "two nonscalar root choices per sign in prose; generic commutator nonzero"

# A ring recurrence check at the three demanded new exponents, no full B expansion.
F0,F1 = s.Integer(1), -3+ee
values = {0:F0,1:F1}
for power in range(1,20):
    F0,F1 = F1,s.expand(-2*F1-F0)
    values[power+1] = F1
cases = []
for rr,ss in [(3,4),(3,5),(4,5)]:
    power=rr*ss
    zero(f"T({rr},{ss}) restriction",values[power]-f(power))
    cases.append({"r":rr,"s":ss,"m":power,"central_signs":[1,-1],"F_on_E":str(values[power]),"classical_containment":f"(L-1) B_{power}","quantum_minimum":"NOT_CHECKED"})

print(len(checks), "word, matrix and polynomial checks passed.")


==> anc/first_ore_index.py <==
"""First Ore jet of the short physical row at the B/E crossing, over Q(x)."""
import sympy as sp

x, j, z, e = sp.symbols("x j z e")
field_polynomial = 78*x**2 + 157*x + 78

def residue(value):
    numer, denom = sp.fraction(sp.cancel(value))
    den_inverse = sp.invert(denom, field_polynomial, x)
    return sp.rem(numer * den_inverse, field_polynomial, x).expand()

j0 = -sp.Rational(11, 13)
e0 = sp.Rational(13, 6)
k = -sp.Rational(157, 78)
u = residue((x-j0)/(x*j0-1))
ju = residue((1-x**2)/(x*u+1)**2)
jx = residue((1-u**2)/(x*u+1)**2)
zj = 2*j0-k
kx = residue(1-1/x**2)
gu = residue(zj*ju)
gx = residue(zj*jx+(1-j0)*kx)

Fprev,F = 1,z-1+e
for _ in range(2,7):
    Fprev,F=F,sp.expand(z*F-Fprev)
def at_crossing(pol):
    return sp.sympify(pol).subs({z:-2,e:e0})
fz,fe = at_crossing(F.diff(z)),at_crossing(F.diff(e))
fu= residue(fz*gu+fe*ju)
fx= residue(fz*gx+fe*(jx-kx))

cheb=[sp.Integer(2),z]
for _ in range(2,8):
    cheb.append(sp.expand(z*cheb[-1]-cheb[-2]))
initials=[1,1-j,-j]
factors=[sp.sympify(y) for y in initials]
degrees=[5,6,7]
def ev(val):
    return sp.sympify(val).subs({z:-2,j:j0})
assert sum(ev(a*cheb[d].diff(z)) for a,d in zip(factors,degrees))==0
v=-(1-j0)*(1-k*j0+j0**2)
# At a double point, f_q, f_J and the scalar Z*_q term multiply zero.
# The q derivative of the Chebyshev parameter contributes (z S' - d S)/2.
h1_over_f=0
for a,d in zip(factors,degrees):
    S=cheb[d]
    h1_over_f+=ev(a*(z*S.diff(z)-d*S)/2 + j*a.diff(j)*S
                    +v*(S.diff(z)*a.diff(j)+a*S.diff(z,2)*zj/2))
A=x/(1-x)-x*j0/(1-x*j0)
C=1/(x-1)-j0/(x-j0)
# h is q^-1 - 1; its meridian derivation for U=L^-1 is +x*d/dx.
p1_over_T=residue(-h1_over_f/(1-j0)+(A+C)*u**2*gu*fu)
jac=residue(gu*fx-fu*gx)
index_E_right=residue(-(p1_over_T-u*x*fu*gx)/(u*x*jac))
index_B_right=residue(-(p1_over_T-u*x*gu*fx)/(-u*x*jac))
assert index_E_right+index_B_right==-1
assert at_crossing(F)==0 and all(t!=0 for t in [gu,fu,jac,ju,u])
if __name__=='__main__':
    for key in ['u','fz','fe','gu','fu','jac','h1_over_f','p1_over_T','index_E_right','index_B_right']:
        print(key,globals()[key])

def abelian_crossing():
    """Second edge in the irreducibility graph, with the same backward shift."""
    for xx in (sp.Rational(2,3),sp.Rational(3,2)):
        kk=xx+1/xx
        assert kk==sp.Rational(13,6)
        # J=1, U=1, Z=2. G is now 1-J, and T/f=Z+2=4.
        jj=1
        ju=(1-xx**2)/(xx+1)**2
        gu=-ju
        gx=sp.Integer(0)
        fz=F.diff(z).subs({z:2,e:2-kk})
        fe=F.diff(e).subs({z:2,e:2-kk})
        fu=(fz*(2-kk)+fe)*ju
        fx=fe*(1/xx**2-1)
        # J=1 gives v=0 and the first derivative of the multiplier is 1-k.
        parts=[(a*((z*S.diff(z)-d*S)/2+(1-kk)*S.diff(z))+j*a.diff(j)*S)
               .subs({z:2,j:jj}) for a,d,S in zip(factors,degrees,cheb[5:8])]
        assert sum(parts)==2
        assert F.subs({z:2,e:2-kk})==0
        jac=gu*fx-fu*gx
        p1=-sp.Rational(sum(parts),4)
        idx=-(p1-xx*fu*gx)/(xx*jac)
        assert idx==-sp.Rational(1,2) and fu*gu!=0
        print("abelian crossing",xx,"Hq/f",sum(parts),"Jacobian",jac,"index",idx)

if __name__=='__main__':
    assert index_E_right==index_B_right==-sp.Rational(1,2)
    abelian_crossing()


==> anc/physical_weight.py <==
"""Exact finite checks of the derivative weight in Zheng (2.7), (5.4).

The general product rule and the analytic bounds are in Section 8.5.
"""
import sympy as sp

q = sp.symbols("q", nonzero=True)
for N in range(2, 8):
    for n in range(N):
        for ell in range(N - n):
            power = -N * (ell + n)
            term = q**power
            fractions = 0
            for h in range(1, n + 1):
                k, j = N - ell - h, ell + h
                term *= (1 - q**k) * (1 - q**j) / (1 - q**h)
                fractions += k / (1 - q**-k) + j / (1 - q**-j) - h / (1 - q**-h)
            derivative = q * sp.diff(term, q) / term
            printed_weight = power - fractions
            assert sp.cancel(derivative - power - fractions) == 0
            assert sp.cancel(derivative + printed_weight - 2 * power) == 0

print("All 83 summands for N=2,...,7 satisfy the product derivative and printed-weight relation.")


==> anc/reproduce.py <==
"""Replay the finite arithmetic checks in Appendix D."""
import argparse
import subprocess
import sys
from pathlib import Path

import sympy


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--out", type=Path, default=Path("replay"))
    args = parser.parse_args()
    directory = Path(__file__).resolve().parent
    output = args.out.resolve()
    output.mkdir(parents=True)
    print(f"Python {sys.version.split()[0]}; SymPy {sympy.__version__}")
    for script in sorted(directory.glob("*.py")):
        if script.name == "reproduce.py":
            continue
        log = output / script.with_suffix(".txt").name
        with log.open("w", encoding="utf-8") as stream:
            result = subprocess.run(
                [sys.executable, "-B", str(script)], cwd=directory,
                stdout=stream, stderr=subprocess.STDOUT,
            )
        if result.returncode:
            raise SystemExit(f"{script.name} failed; see {log}")
        print(f"PASS {script.name}")


if __name__ == "__main__":
    main()


==> anc/stationary_curve.py <==
#!/usr/bin/env python3
"""Exact check of the declared Q=-1 stationary correspondence, not a contour claim."""
import sympy as s
x,y,L,Q,r=s.symbols('x y L Q r')
E=L**2-(x*x-4*x+1)*L+x*x
T=y*y+(1-x)*y+x
C=x*Q*(1-y)*(x-y)-(Q-y)*(x*Q-y)
V=L*y*(x*Q-y)-x*x*Q*(x-y)
Vm=s.expand(V.subs(Q,-1))
assert s.expand(C.subs(Q,-1)+ (x+1)*T)==0
assert s.expand((y*(1-Q)-Q**13*(1-y)*(x-y)).subs(Q,-1)-T)==0
res=s.factor(s.resultant(T,Vm,y))
assert s.expand(res-2*x**3*E)==0
Y=x*(L+x*x)/(x*x+(2*x-1)*L)
den=x*x+(2*x-1)*L
assert s.cancel(T.subs(y,Y)-2*x**3*E/den**2) == 0
assert s.cancel(Vm.subs(y,Y)+2*L*x**3*E/den**2) == 0
R=s.factor((x+L)/(x*(x-1)))
# On the saddle curve, r and the physical square parameter agree.
r_y=s.factor(R.subs(L,x*x*(x-y)/(y*(x+y))))
# Explicit relation used for regulator on the Q=-1 curve.
check=s.factor(s.together(r_y-1/y))
# Check the rational identity modulo the saddle equation.
reduced=s.rem(s.together(check).as_numer_denom()[0],T,y)
assert reduced == 0
# Pole exclusions: x!=0,+-1 and L!=0; denominator inverse formula excludes a finite set.
exception=s.factor(s.resultant(E,den,L))
# Independent small point: x=2, y=(-(-1)+sqrt(1-8))/2=(1+sqrt(-7))/2
yp=(1+s.sqrt(-7))/2; lp=s.simplify((x*x*(x-y)/(y*(x+y))).subs({x:2,y:yp}))
assert s.simplify(E.subs({x:2,L:lp}))==0
assert s.cancel(exception - 2*x**3*(x-1)**2) == 0
print("Stationary resultant, inverse map, and exceptional denominator checks passed.")

